Does mBERT understand Romansh? Evaluating word embeddings using word alignment

We test similarity-based word alignment models (SimAlign and awesome-align) in combination with word embeddings from mBERT and XLM-R on parallel sentences in German and Romansh. Since Romansh is an unseen language, we are dealing with a zero-shot setting. Using embeddings from mBERT, both models reach an alignment error rate of 0.22, which outperforms fast_align, a statistical model, and is on par with similarity-based word alignment for seen languages. We interpret these results as evidence that mBERT contains information that can be meaningful and applicable to Romansh. To evaluate performance, we also present a new trilingual corpus, which we call the DERMIT (DE-RM-IT) corpus, containing press releases made by the Canton of Grisons in German, Romansh and Italian in the past 25 years. The corpus contains 4 547 parallel documents and approximately 100 000 sentence pairs in each language combination. We additionally present a gold standard for German-Romansh word alignment. The data is available at https://github.com/eyldlv/DERMIT-Corpus.

==> images/charts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "002a6207",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "import seaborn as sns "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "7a15da29",
   "metadata": {},
   "outputs": [],
   "source": [
    "sents =     [106691, 75000, 50000, 25000, 10000, 5000,  1000,   600]\n",
    "fastalign = [0.303,  0.305, 0.317, 0.332, 0.356, 0.375, 0.414, 0.427]\n",
    "eflomal =   [0.146,  0.159, 0.161, 0.178, 0.206, 0.215, 0.263, 0.284]\n",
    "simalign = [0.22 for _ in range(8)]\n",
    "aswesome = [0.22 for _ in range(8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "46af92b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(sents, fastalign, label='fast_align')\n",
    "plt.plot(sents, eflomal, label='eflomal')\n",
    "plt.plot(sents, simalign, label='SimAlign/awesome-align')\n",
    "#plt.plot(sents, aswesome, label='awesome-align')\n",
    "plt.xlabel('Sentence pairs')\n",
    "plt.ylabel('AER')\n",
    "plt.xlim(left=599)\n",
    "plt.xticks([600, 10000, 25000, 50000, 75000, 106691])\n",
    "\n",
    "plt.legend()\n",
    "plt.savefig('aer.png', dpi=300)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "cd7cd394",
   "metadata": {},
   "outputs": [],
   "source": [
    "fastalign_prec = [0.625, 0.626, 0.615, 0.601, 0.579, 0.561, 0.526, 0.515]\n",
    "eflomal_prec =   [0.831,  0.828, 0.827, 0.818, 0.785, 0.783, 0.732,  0.709]\n",
    "simalign_prec = [ 0.795 for _ in range(8)]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "7cda9995",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(sents, fastalign_prec, label='fast_align')\n",
    "plt.plot(sents, eflomal_prec, label='eflomal')\n",
    "plt.plot(sents, simalign_prec, label='SimAlign')\n",
    "plt.xlabel('Sentence pairs')\n",
    "plt.ylabel('Precision')\n",
    "plt.xlim(left=599)\n",
    "plt.xticks([600, 10000, 25000, 50000, 75000, 106691])\n",
    "plt.legend()\n",
    "plt.savefig('precision.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "cbd557e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "fastalign_rec = [0.787, 0.782, 0.775, 0.754, 0.727, 0.709, 0.704 ,0.644]\n",
    "eflomal_rec = [0.879, 0.856, 0.85, 0.826, 0.802, 0.788, 0.742, 0.72]\n",
    "simalign_rec = [0.767 for _ in range(8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "f2338fef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(sents, fastalign_rec, label='fast_align')\n",
    "plt.plot(sents, eflomal_rec, label='eflomal')\n",
    "plt.plot(sents, simalign_rec, label='SimAlign')\n",
    "plt.xlim(left=599)\n",
    "plt.xticks([600,10000, 25000, 50000, 75000, 106691])\n",
    "plt.xlabel('Sentence pairs')\n",
    "plt.ylabel('Recall')\n",
    "plt.legend()\n",
    "\n",
    "# plt.savefig('recall.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "0b12fa95",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.plot(sents, fastalign_rec, linestyle='dotted', color='tab:blue', label='fast_align, recall')\n",
    "plt.plot(sents, fastalign_prec, linestyle='dashed', color='tab:blue', label='fast_align, precision')\n",
    "\n",
    "\n",
    "plt.plot(sents, eflomal_rec, linestyle='dotted', color='tab:orange', label='eflomal, recall')\n",
    "plt.plot(sents, eflomal_prec, linestyle='dashed', color='tab:orange', label='eflomal, precision')\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel('Sentence pairs')\n",
    "plt.ylabel('Percentage')\n",
    "\n",
    "plt.xlim(left=599)\n",
    "plt.xticks([600,10000, 25000, 50000, 75000, 106691])\n",
    "\n",
    "plt.savefig('baseline.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "1669c952",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mbert = [0.266, 0.222, 0.219]\n",
    "xlm_r_word = [0.457, 0.391, 0.342]\n",
    "xlm_r_subword = [0.402, 0.369, 0.372]\n",
    "\n",
    "labels = ['Argmax', 'Itermax', 'Match']\n",
    "plt.xticks([0.12,1.12,2.12], labels)\n",
    "plt.xlabel('Method')\n",
    "plt.ylabel('AER')\n",
    "width = 0.12\n",
    "\n",
    "\n",
    "plt.bar(np.arange(len(mbert)), mbert, width=width, label='mBERT')\n",
    "plt.bar(np.arange(len(xlm_r_word)) + width, xlm_r_word, width=width, label='XLM-R (word)')\n",
    "plt.bar(np.arange(len(xlm_r_subword)) + 2*width, xlm_r_subword, width=width, label='XLM-R (subword)')\n",
    "plt.legend()\n",
    "plt.savefig('aer-comparison.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "f3ea2425",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='Method'>"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = pd.DataFrame({\n",
    "    'Method': ['Argmax', 'Itermax', 'Match'],\n",
    "    'mBERT': [0.266, 0.222, 0.219],\n",
    "    'XLM-R (word)': [0.457, 0.391, 0.342],\n",
    "    'XLM-R (subword)': [0.402, 0.369, 0.372]\n",
    "})\n",
    "\n",
    "df.plot(x=\"Method\", y=[\"mBERT\", \"XLM-R (word)\", \"XLM-R (subword)\"], kind=\"bar\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bef39238",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.8 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  },
  "vscode": {
   "interpreter": {
    "hash": "22ac0efae3a92512e17ea81bbf5295f72fb60b8d5363bb425777ceb69bd5be9a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

